Late-Time Fractional-Order Identification in Caputo Diffusion Equation

We study late-time identification of the Caputo order in a linear diffusion equation generated by a strictly positive self-adjoint operator with compact resolvent. For signed scalar observations \(M_\alpha(t)=\sum_n a_nE_{\alpha,1}(-\lambda_nt^\alpha)\) satisfying \(\sum_n|a_n|/\lambda_n<\infty\), we show that, after eigenspace grouping, every nontrivial observation has a finite first nonzero resolvent moment \(S_m=\sum_n a_n/\lambda_n^m\). A uniform differentiated large-argument expansion of the Mittag-Leffler factor yields eventual strict monotonicity of \(\alpha\mapsto M_\alpha(t)\) on admissible intervals avoiding the zeros of \(1/\Gamma(1-m\alpha)\), hence uniqueness from one sufficiently late scalar measurement. For two measurements, \(M_\alpha(\rho t)/M_\alpha(t)=\rho^{-m\alpha}(1+O(t^{-\alpha_0}))\), giving a log-ratio estimator with asymptotic-bias and relative-noise error bounds. For bounded observations, \(S_m=\langle\mathcal A^{-m}\varphi,h\rangle\); for a finite rod, the leading point-sensor condition is \((\mathcal A^{-1}\varphi)(x_*)\ne0\). Counterexamples show the sharpness of the exclusions and noise interpretation.

==> anc/reproduce_log_ratio_table.py <==
#!/usr/bin/env python3
"""Reproduce the two-time log-ratio table in the finite-rod example.

The computation uses the smoothed completely monotone representation
of E_{alpha,1}(-z), truncates the odd spectral modes at n <= 121, and
optionally repeats the computation with n <= 241 as a modal-refinement check.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

from scipy.integrate import quad


def mittag_leffler_E_alpha1_negative(alpha: float, z: float,
                                     epsabs: float = 2e-13,
                                     epsrel: float = 2e-13,
                                     limit: int = 200) -> float:
    """Return E_{alpha,1}(-z) for 0 < alpha < 1 and z > 0."""
    if not (0.0 < alpha < 1.0):
        raise ValueError("alpha must lie in (0, 1)")
    if z <= 0.0:
        raise ValueError("z must be positive")

    sa = math.sin(math.pi * alpha)
    ca = math.cos(math.pi * alpha)
    prefactor = sa / (math.pi * alpha * z)

    def integrand(s: float) -> float:
        return math.exp(-s ** (1.0 / alpha)) / (1.0 + 2.0 * s * ca / z + (s / z) ** 2)

    value, _ = quad(integrand, 0.0, math.inf, epsabs=epsabs, epsrel=epsrel, limit=limit)
    return prefactor * value


def midpoint_temperature(alpha: float, t: float, nmax: int) -> float:
    """Truncated point temperature u_alpha(t,1/2) for L=kappa=1, q=0, phi=1."""
    total = 0.0
    for n in range(1, nmax + 1, 2):
        coefficient = 4.0 / (n * math.pi) * ((-1.0) ** ((n - 1) // 2))
        eigenvalue = (n * math.pi) ** 2
        total += coefficient * mittag_leffler_E_alpha1_negative(alpha, eigenvalue * t ** alpha)
    return total


def compute_rows(nmax: int, rho: float) -> list[dict[str, float]]:
    rows: list[dict[str, float]] = []
    for alpha in (0.35, 0.60, 0.80):
        for t in (20.0, 80.0, 320.0):
            u1 = midpoint_temperature(alpha, t, nmax)
            u2 = midpoint_temperature(alpha, rho * t, nmax)
            ratio = u2 / u1
            alpha_lr = -math.log(abs(ratio)) / math.log(rho)
            rows.append({"true_order": alpha, "t": t, "u": u1, "ratio": ratio, "alpha_lr": alpha_lr})
    return rows


def write_csv(path: Path, rows: list[dict[str, float]]) -> None:
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=["true_order", "t", "u", "ratio", "alpha_lr"])
        writer.writeheader()
        writer.writerows(rows)


def print_table(rows: list[dict[str, float]]) -> None:
    print("true_order,t,u_alpha(t,1/2),ratio,alpha_LR")
    for r in rows:
        print(f"{r['true_order']:.2f},{r['t']:.0f},{r['u']:.8e},{r['ratio']:.9f},{r['alpha_lr']:.6f}")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--nmax", type=int, default=121, help="largest odd mode retained")
    parser.add_argument("--rho", type=float, default=2.0, help="time ratio")
    parser.add_argument("--out", type=Path, default=Path("log_ratio_table.csv"))
    parser.add_argument("--refine", action="store_true", help="also compute nmax=241 values")
    args = parser.parse_args()

    rows = compute_rows(args.nmax, args.rho)
    write_csv(args.out, rows)
    print_table(rows)

    if args.refine:
        refined = compute_rows(241, args.rho)
        refined_path = args.out.with_name(args.out.stem + "_nmax241" + args.out.suffix)
        write_csv(refined_path, refined)
        print("\nModal-refinement values written to", refined_path)


if __name__ == "__main__":
    main()

